On Lightweight Privacy-Preserving Collaborative Learning for Internet of Things by Independent Random Projections

The Internet of Things (IoT) will be a main data generation infrastructure for achieving better system intelligence. This paper considers the design and implementation of a practical privacy-preserving collaborative learning scheme, in which a curious learning coordinator trains a better machine learning model based on the data samples contributed by a number of IoT objects, while the confidentiality of the raw forms of the training data is protected against the coordinator. Existing distributed machine learning and data encryption approaches incur significant computation and communication overhead, rendering them ill-suited for resource-constrained IoT objects. We study an approach that applies independent random projection at each IoT object to obfuscate data and trains a deep neural network at the coordinator based on the projected data from the IoT objects. This approach introduces light computation overhead to the IoT objects and moves most workload to the coordinator that can have sufficient computing resources. Although the independent projections performed by the IoT objects address the potential collusion between the curious coordinator and some compromised IoT objects, they significantly increase the complexity of the projected data. In this paper, we leverage the superior learning capability of deep learning in capturing sophisticated patterns to maintain good learning performance. The extensive comparative evaluation shows that this approach outperforms other lightweight approaches that apply additive noisification for differential privacy and/or support vector machines for learning in the applications with light to moderate data pattern complexities.

==> Cifra_figuretem/0.039/extract.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <cstring>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <limits>

using namespace std;

std::vector<std::string> &split(const std::string &s, char delim, std::vector<std::string> &elems) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        elems.push_back(item);
    }
    return elems;
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, elems);
    return elems;
}


int main(int argc, char *argv[])
{
     char rfilen[1024], gfilen[1024], bfilen[1024];
     sprintf(rfilen, "%sRed%s.0.txt", argv[1], argv[2]);
     sprintf(gfilen, "%sGreen%s.0.txt", argv[1], argv[2]);
     sprintf(bfilen, "%sBlue%s.0.txt", argv[1], argv[2]);
     
     ifstream rfile(rfilen, ios::binary);
     ifstream gfile(gfilen, ios::binary);
     ifstream bfile(bfilen, ios::binary);

     string rln, gln, bln;

     double r[32][32];
     double g[32][32];
     double b[32][32];

     double r_min = numeric_limits<double>::max(), r_max = -numeric_limits<double>::max();
     double g_min = numeric_limits<double>::max(), g_max = -numeric_limits<double>::max();
     double b_min = numeric_limits<double>::max(), b_max = -numeric_limits<double>::max();
     
     for(int i = 0; i < 32; i++)
     {	  
	  getline(rfile, rln);
	  getline(gfile, gln);
	  getline(bfile, bln);
	  vector<string> rfields, gfields, bfields;
	  split(rln, '\t', rfields);
	  split(gln, '\t', gfields);
	  split(bln, '\t', bfields);
	  for(int j = 0; j < 32; j++)
	  {
	       //printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*atof(rfields[j].c_str())), static_cast<int>(255*atof(gfields[j].c_str())), static_cast<int>(255*atof(bfields[j].c_str())));
	       r[i][j] = atof(rfields[j].c_str());
	       g[i][j] = atof(gfields[j].c_str());
	       b[i][j] = atof(bfields[j].c_str());

	       if(r[i][j] < r_min) r_min = r[i][j];
	       if(r[i][j] > r_max) r_max = r[i][j];
	       if(g[i][j] < g_min) g_min = g[i][j];
	       if(g[i][j] > g_max) g_max = g[i][j];
	       if(b[i][j] < b_min) b_min = b[i][j];
	       if(b[i][j] > b_max) b_max = b[i][j];
	  }
	  //printf("\n");
	  //cout << ln << endl;
     }

     if(atoi(argv[3]) == 0)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*r[i][j]), static_cast<int>(255*g[i][j]), static_cast<int>(255*b[i][j]));
	       }
	       printf("\n");
	  }
     }
     else if(atoi(argv[3]) == 1)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    //double new_r = 255* (r[i][j] - r_min) / (r_max - r_min);
		    //double new_g = 255 * (g[i][j] - g_min) / (g_max - g_min);
		    //double new_b = 255 * (b[i][j] - b_min) / (b_max - b_min);
		    double lb = -100, ub = 99;
		    
		    double new_r, new_g, new_b;
		    double gray = (r[i][j] + g[i][j] + b[i][j]) / 3;
		    
		    if(r[i][j] < lb) new_r = lb;
		    else if(r[j][j] > ub) new_r = ub;
		    else new_r = r[i][j];

		    if(g[i][j] < lb) new_g = lb;
		    else if(g[j][j] > ub) new_g = ub;
		    else new_g = g[i][j];

		    if(b[i][j] < lb) new_b = lb;
		    else if(b[j][j] > ub) new_b = ub;
		    else new_b = b[i][j];

		    if(gray < lb) gray = lb;
		    if(gray > ub) gray = ub;

		    new_r = 255 * (new_r - lb) / (ub - lb);
		    new_g = 255 * (new_g - lb) / (ub - lb);
		    new_b = 255 * (new_b - lb) / (ub - lb);
		    gray = 255 * (gray - lb) / (ub - lb);
		    
		    double new_gray = (new_r + new_g + new_b) / 3;
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(new_r), static_cast<int>(new_g), static_cast<int>(new_b));
		    fprintf(stderr, "%d %d %d %d %d\n", i, j, static_cast<int>(gray), static_cast<int>(gray), static_cast<int>(gray));
	       }
	       printf("\n");
	       fprintf(stderr, "\n");
	  }
     }

     rfile.close();
     gfile.close();
     bfile.close();
     return 0;
}


==> Cifra_figuretem/10/extract.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <cstring>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <limits>

using namespace std;

std::vector<std::string> &split(const std::string &s, char delim, std::vector<std::string> &elems) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        elems.push_back(item);
    }
    return elems;
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, elems);
    return elems;
}


int main(int argc, char *argv[])
{
     char rfilen[1024], gfilen[1024], bfilen[1024];
     sprintf(rfilen, "%sRed%s.0.txt", argv[1], argv[2]);
     sprintf(gfilen, "%sGreen%s.0.txt", argv[1], argv[2]);
     sprintf(bfilen, "%sBlue%s.0.txt", argv[1], argv[2]);
     
     ifstream rfile(rfilen, ios::binary);
     ifstream gfile(gfilen, ios::binary);
     ifstream bfile(bfilen, ios::binary);

     string rln, gln, bln;

     double r[32][32];
     double g[32][32];
     double b[32][32];

     double r_min = numeric_limits<double>::max(), r_max = -numeric_limits<double>::max();
     double g_min = numeric_limits<double>::max(), g_max = -numeric_limits<double>::max();
     double b_min = numeric_limits<double>::max(), b_max = -numeric_limits<double>::max();
     
     for(int i = 0; i < 32; i++)
     {	  
	  getline(rfile, rln);
	  getline(gfile, gln);
	  getline(bfile, bln);
	  vector<string> rfields, gfields, bfields;
	  split(rln, '\t', rfields);
	  split(gln, '\t', gfields);
	  split(bln, '\t', bfields);
	  for(int j = 0; j < 32; j++)
	  {
	       //printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*atof(rfields[j].c_str())), static_cast<int>(255*atof(gfields[j].c_str())), static_cast<int>(255*atof(bfields[j].c_str())));
	       r[i][j] = atof(rfields[j].c_str());
	       g[i][j] = atof(gfields[j].c_str());
	       b[i][j] = atof(bfields[j].c_str());

	       if(r[i][j] < r_min) r_min = r[i][j];
	       if(r[i][j] > r_max) r_max = r[i][j];
	       if(g[i][j] < g_min) g_min = g[i][j];
	       if(g[i][j] > g_max) g_max = g[i][j];
	       if(b[i][j] < b_min) b_min = b[i][j];
	       if(b[i][j] > b_max) b_max = b[i][j];
	  }
	  //printf("\n");
	  //cout << ln << endl;
     }

     if(atoi(argv[3]) == 0)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*r[i][j]), static_cast<int>(255*g[i][j]), static_cast<int>(255*b[i][j]));
	       }
	       printf("\n");
	  }
     }
     else if(atoi(argv[3]) == 1)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    //double new_r = 255* (r[i][j] - r_min) / (r_max - r_min);
		    //double new_g = 255 * (g[i][j] - g_min) / (g_max - g_min);
		    //double new_b = 255 * (b[i][j] - b_min) / (b_max - b_min);
		    double lb = atof(argv[4]), ub = atof(argv[5]);
		    
		    double new_r, new_g, new_b;
		    double gray = (r[i][j] + g[i][j] + b[i][j]) / 3;
		    
		    if(r[i][j] < lb) new_r = lb;
		    else if(r[j][j] > ub) new_r = ub;
		    else new_r = r[i][j];

		    if(g[i][j] < lb) new_g = lb;
		    else if(g[j][j] > ub) new_g = ub;
		    else new_g = g[i][j];

		    if(b[i][j] < lb) new_b = lb;
		    else if(b[j][j] > ub) new_b = ub;
		    else new_b = b[i][j];

		    if(gray < lb) gray = lb;
		    if(gray > ub) gray = ub;

		    new_r = 255 * (new_r - lb) / (ub - lb);
		    new_g = 255 * (new_g - lb) / (ub - lb);
		    new_b = 255 * (new_b - lb) / (ub - lb);
		    gray = 255 * (gray - lb) / (ub - lb);
		    
		    double new_gray = (new_r + new_g + new_b) / 3;
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(new_r), static_cast<int>(new_g), static_cast<int>(new_b));
		    fprintf(stderr, "%d %d %d %d %d\n", i, j, static_cast<int>(gray), static_cast<int>(gray), static_cast<int>(gray));
	       }
	       printf("\n");
	       fprintf(stderr, "\n");
	  }
     }

     rfile.close();
     gfile.close();
     bfile.close();
     return 0;
}


==> Cifra_figuretem/100/extract.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <cstring>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <limits>

using namespace std;

std::vector<std::string> &split(const std::string &s, char delim, std::vector<std::string> &elems) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        elems.push_back(item);
    }
    return elems;
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, elems);
    return elems;
}


int main(int argc, char *argv[])
{
     char rfilen[1024], gfilen[1024], bfilen[1024];
     sprintf(rfilen, "%sRed%s.0.txt", argv[1], argv[2]);
     sprintf(gfilen, "%sGreen%s.0.txt", argv[1], argv[2]);
     sprintf(bfilen, "%sBlue%s.0.txt", argv[1], argv[2]);
     
     ifstream rfile(rfilen, ios::binary);
     ifstream gfile(gfilen, ios::binary);
     ifstream bfile(bfilen, ios::binary);

     string rln, gln, bln;

     double r[32][32];
     double g[32][32];
     double b[32][32];

     double r_min = numeric_limits<double>::max(), r_max = -numeric_limits<double>::max();
     double g_min = numeric_limits<double>::max(), g_max = -numeric_limits<double>::max();
     double b_min = numeric_limits<double>::max(), b_max = -numeric_limits<double>::max();
     
     for(int i = 0; i < 32; i++)
     {	  
	  getline(rfile, rln);
	  getline(gfile, gln);
	  getline(bfile, bln);
	  vector<string> rfields, gfields, bfields;
	  split(rln, '\t', rfields);
	  split(gln, '\t', gfields);
	  split(bln, '\t', bfields);
	  for(int j = 0; j < 32; j++)
	  {
	       //printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*atof(rfields[j].c_str())), static_cast<int>(255*atof(gfields[j].c_str())), static_cast<int>(255*atof(bfields[j].c_str())));
	       r[i][j] = atof(rfields[j].c_str());
	       g[i][j] = atof(gfields[j].c_str());
	       b[i][j] = atof(bfields[j].c_str());

	       if(r[i][j] < r_min) r_min = r[i][j];
	       if(r[i][j] > r_max) r_max = r[i][j];
	       if(g[i][j] < g_min) g_min = g[i][j];
	       if(g[i][j] > g_max) g_max = g[i][j];
	       if(b[i][j] < b_min) b_min = b[i][j];
	       if(b[i][j] > b_max) b_max = b[i][j];
	  }
	  //printf("\n");
	  //cout << ln << endl;
     }

     if(atoi(argv[3]) == 0)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*r[i][j]), static_cast<int>(255*g[i][j]), static_cast<int>(255*b[i][j]));
	       }
	       printf("\n");
	  }
     }
     else if(atoi(argv[3]) == 1)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    //double new_r = 255* (r[i][j] - r_min) / (r_max - r_min);
		    //double new_g = 255 * (g[i][j] - g_min) / (g_max - g_min);
		    //double new_b = 255 * (b[i][j] - b_min) / (b_max - b_min);
		    double lb = atof(argv[4]), ub = atof(argv[5]);
		    
		    double new_r, new_g, new_b;
		    double gray = (r[i][j] + g[i][j] + b[i][j]) / 3;
		    
		    if(r[i][j] < lb) new_r = lb;
		    else if(r[j][j] > ub) new_r = ub;
		    else new_r = r[i][j];

		    if(g[i][j] < lb) new_g = lb;
		    else if(g[j][j] > ub) new_g = ub;
		    else new_g = g[i][j];

		    if(b[i][j] < lb) new_b = lb;
		    else if(b[j][j] > ub) new_b = ub;
		    else new_b = b[i][j];

		    if(gray < lb) gray = lb;
		    if(gray > ub) gray = ub;

		    new_r = 255 * (new_r - lb) / (ub - lb);
		    new_g = 255 * (new_g - lb) / (ub - lb);
		    new_b = 255 * (new_b - lb) / (ub - lb);
		    gray = 255 * (gray - lb) / (ub - lb);
		    
		    double new_gray = (new_r + new_g + new_b) / 3;
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(new_r), static_cast<int>(new_g), static_cast<int>(new_b));
		    fprintf(stderr, "%d %d %d %d %d\n", i, j, static_cast<int>(gray), static_cast<int>(gray), static_cast<int>(gray));
	       }
	       printf("\n");
	       fprintf(stderr, "\n");
	  }
     }

     rfile.close();
     gfile.close();
     bfile.close();
     return 0;
}


==> Cifra_figuretem/3.9/extract.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <cstring>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <limits>

using namespace std;

std::vector<std::string> &split(const std::string &s, char delim, std::vector<std::string> &elems) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        elems.push_back(item);
    }
    return elems;
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, elems);
    return elems;
}


int main(int argc, char *argv[])
{
     char rfilen[1024], gfilen[1024], bfilen[1024];
     sprintf(rfilen, "%sRed%s.0.txt", argv[1], argv[2]);
     sprintf(gfilen, "%sGreen%s.0.txt", argv[1], argv[2]);
     sprintf(bfilen, "%sBlue%s.0.txt", argv[1], argv[2]);
     
     ifstream rfile(rfilen, ios::binary);
     ifstream gfile(gfilen, ios::binary);
     ifstream bfile(bfilen, ios::binary);

     string rln, gln, bln;

     double r[32][32];
     double g[32][32];
     double b[32][32];

     double r_min = numeric_limits<double>::max(), r_max = -numeric_limits<double>::max();
     double g_min = numeric_limits<double>::max(), g_max = -numeric_limits<double>::max();
     double b_min = numeric_limits<double>::max(), b_max = -numeric_limits<double>::max();
     
     for(int i = 0; i < 32; i++)
     {	  
	  getline(rfile, rln);
	  getline(gfile, gln);
	  getline(bfile, bln);
	  vector<string> rfields, gfields, bfields;
	  split(rln, '\t', rfields);
	  split(gln, '\t', gfields);
	  split(bln, '\t', bfields);
	  for(int j = 0; j < 32; j++)
	  {
	       //printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*atof(rfields[j].c_str())), static_cast<int>(255*atof(gfields[j].c_str())), static_cast<int>(255*atof(bfields[j].c_str())));
	       r[i][j] = atof(rfields[j].c_str());
	       g[i][j] = atof(gfields[j].c_str());
	       b[i][j] = atof(bfields[j].c_str());

	       if(r[i][j] < r_min) r_min = r[i][j];
	       if(r[i][j] > r_max) r_max = r[i][j];
	       if(g[i][j] < g_min) g_min = g[i][j];
	       if(g[i][j] > g_max) g_max = g[i][j];
	       if(b[i][j] < b_min) b_min = b[i][j];
	       if(b[i][j] > b_max) b_max = b[i][j];
	  }
	  //printf("\n");
	  //cout << ln << endl;
     }

     if(atoi(argv[3]) == 0)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(255*r[i][j]), static_cast<int>(255*g[i][j]), static_cast<int>(255*b[i][j]));
	       }
	       printf("\n");
	  }
     }
     else if(atoi(argv[3]) == 1)
     {
	  for(int i = 0; i < 32; i++)
	  {
	       for(int j = 0; j < 32; j++)
	       {
		    //double new_r = 255* (r[i][j] - r_min) / (r_max - r_min);
		    //double new_g = 255 * (g[i][j] - g_min) / (g_max - g_min);
		    //double new_b = 255 * (b[i][j] - b_min) / (b_max - b_min);
		    double lb = 0, ub = 1;
		    
		    double new_r, new_g, new_b;
		    double gray = (r[i][j] + g[i][j] + b[i][j]) / 3;
		    
		    if(r[i][j] < lb) new_r = lb;
		    else if(r[j][j] > ub) new_r = ub;
		    else new_r = r[i][j];

		    if(g[i][j] < lb) new_g = lb;
		    else if(g[j][j] > ub) new_g = ub;
		    else new_g = g[i][j];

		    if(b[i][j] < lb) new_b = lb;
		    else if(b[j][j] > ub) new_b = ub;
		    else new_b = b[i][j];

		    if(gray < lb) gray = lb;
		    if(gray > ub) gray = ub;

		    new_r = 255 * (new_r - lb) / (ub - lb);
		    new_g = 255 * (new_g - lb) / (ub - lb);
		    new_b = 255 * (new_b - lb) / (ub - lb);
		    gray = 255 * (gray - lb) / (ub - lb);
		    
		    double new_gray = (new_r + new_g + new_b) / 3;
		    printf("%d %d %d %d %d\n", i, j, static_cast<int>(new_r), static_cast<int>(new_g), static_cast<int>(new_b));
		    fprintf(stderr, "%d %d %d %d %d\n", i, j, static_cast<int>(gray), static_cast<int>(gray), static_cast<int>(gray));
	       }
	       printf("\n");
	       fprintf(stderr, "\n");
	  }
     }

     rfile.close();
     gfile.close();
     bfile.close();
     return 0;
}


==> added_figure/added data/CDF/CDF_mixed.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
import copy
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=2
nm=torch.randn(N,2,2)
tem1=torch.zeros(100)

x0=torch.normal(2*n_data,1)
y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
x0n=x0.numpy()
x1n=x1.numpy()

x0old1=copy.deepcopy(x0)
x1old1=copy.deepcopy(x1)

Originaldistance=np.zeros(totalnumber*totalnumber)
for i in range(totalnumber):
    for j in range(totalnumber):
        t1=(x0n[i,0]-x1n[j,0])
        t2=(x0n[i,0]-x1n[j,0])
        Originaldistance[i*totalnumber+j]=math.sqrt(t1*t1+t2*t2)
        #print(P[i*totalnumber+j])
print(np.mean(Originaldistance))


data = Originaldistance
tem = 20
datamax = 30
datamin = 0
#print(datamax)
#print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_original.txt', cdf, delimiter='/')
np.savetxt('xrange_original.txt', xranged, delimiter='/')







N=4


for kkk in range(20):
    nm=torch.randn(N,2,2)
    tem1=torch.zeros(100)
    nm=torch.randn(N,2,2)
    for j in range(N):
        numberq=int(totalnumber/N)
        nm1=nm[j,:,:]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x0[i+j*numberq,0]
            point[0,1]=x0[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x0[i+j*numberq,0]=newpoint[0,0]
            x0[i+j*numberq,1]=newpoint[0,1]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x1[i+j*numberq,0]
            point[0,1]=x1[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x1[i+j*numberq,0]=newpoint[0,0]
            x1[i+j*numberq,1]=newpoint[0,1]
    x0n=x0.numpy()
    x1n=x1.numpy()
    projecteddistance=np.zeros(totalnumber*totalnumber)
    for iii in range(totalnumber):
        for jjj in range(totalnumber):
            t1=(x0n[iii,0]-x1n[jjj,0])
            t2=(x0n[iii,0]-x1n[jjj,0])
            projecteddistance[iii*totalnumber+jjj]=math.sqrt(t1*t1+t2*t2)
    data = projecteddistance
    tem = 20
    datamax =30
    datamin =0
    #print(datamax)
    #print(datamin)
    width = (datamax-datamin)/tem
    sumd = np.zeros(tem+1)
    xranged = np.zeros(tem+1)
    for i in range(tem+1):
        xranged[i] = i*width+datamin
    for i in range(data.shape[0]):
        P1 = np.where(xranged >= data[i]-0.000000001)
        if P1[0].size == 0:
           sumd[tem]=sumd[tem]+1
        else:
           sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
    sumd = sumd/data.shape[0]
    cdf = np.zeros(tem+1)
    for i in range(tem+1):
        for j in range(i):
            cdf[i] = cdf[i]+sumd[j]
    print(cdf)
    savename_tensor='projected_matrix'+str(kkk)+'.pt'
    savename_original='projected_distance'+str(kkk)+'.txt'
    savename='cdf_projected_mixed'+str(kkk)+'.txt'
    savename2='xrange_projected_mixed'+str(kkk)+'.txt'
    np.savetxt(savename, cdf, delimiter='/')
    np.savetxt(savename2, xranged, delimiter='/')
    np.savetxt(savename_original,projecteddistance, delimiter='/')
    torch.save(nm,savename_tensor)
    x0=copy.deepcopy(x0old1)
    x1=copy.deepcopy(x1old1)      




==> added_figure/added data/CDF/CDF_projected.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=4
nm=torch.randn(N,2,2)
tem1=torch.zeros(100)
nm=torch.randn(N,2,2)
for j in range(N):
    numberq=int(totalnumber/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]
x0=x0.numpy()
x1=x1.numpy()
#print(tem1/2.828)

P=np.zeros(totalnumber*totalnumber)
for i in range(totalnumber):
    for j in range(totalnumber):
        t1=(x0[i,0]-x1[j,0])
        t2=(x0[i,0]-x1[j,0])
        P[i*totalnumber+j]=math.sqrt(t1*t1+t2*t2)
        #print(P[i*totalnumber+j])
print(np.mean(P))


data = P
tem = 20
datamax = np.amax(data)
datamin = np.amin(data)
#print(datamax)
#print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected.txt', cdf, delimiter='/')
np.savetxt('xrange_projected.txt', xranged, delimiter='/')

#plt.show()









==> added_figure/added data/CDF/CDForiginal.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=2
nm=torch.randn(N,2,2)
tem1=torch.zeros(100)

x0=torch.normal(2*n_data,1)
y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
x0=x0.numpy()
x1=x1.numpy()



P=np.zeros(totalnumber*totalnumber)
for i in range(totalnumber):
    for j in range(totalnumber):
        t1=(x0[i,0]-x1[j,0])
        t2=(x0[i,0]-x1[j,0])
        P[i*totalnumber+j]=math.sqrt(t1*t1+t2*t2)
        #print(P[i*totalnumber+j])
print(np.mean(P))


data = P
tem = 20
datamax = np.amax(data)
datamin = np.amin(data)
#print(datamax)
#print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_original.txt', cdf, delimiter='/')
np.savetxt('xrange_original.txt', xranged, delimiter='/')






#plt.show()


==> added_figure/added data/CDF/KLmeasuremean.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=2
nm=torch.randn(N,2,2)
tem1=torch.zeros(100)

def computermean():
    x0=torch.normal(2*n_data,1)
    y0=torch.zeros(totalnumber)
    x1=torch.normal(-2*n_data,1)
    y1=torch.ones(totalnumber)
    xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
    yold=torch.cat((y0,y1),).type(torch.LongTensor)
    xold,yold=Variable(xold),Variable(yold)
    N=2
    nm=torch.randn(N,2,2)
    originaldistance=2.828
    for j in range(N):
        numberq=int(totalnumber/N)
        nm1=nm[j,:,:]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x0[i+j*numberq,0]
            point[0,1]=x0[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x0[i+j*numberq,0]=newpoint[0,0]
            x0[i+j*numberq,1]=newpoint[0,1]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x1[i+j*numberq,0]
            point[0,1]=x1[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x1[i+j*numberq,0]=newpoint[0,0]
            x1[i+j*numberq,1]=newpoint[0,1]
    x0=torch.mean(x0,0)
    x1=torch.mean(x1,0)
    #print(x0)
    #print(torch.mean(x1))
    tn1=x0[0]-x1[0]
    tn2=x0[1]-x1[1]
    return math.sqrt(tn1*tn1+tn2*tn2)
for kkk in range(100):
    tem1[kkk]=computermean()
#print(tem1/2.828)

tem1np=tem1.numpy()

data = tem1np
tem = 20
datamax = np.amax(data)
datamin = np.amin(data)
print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    print(P1[0])
    print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf.txt', cdf, delimiter='/')
np.savetxt('xrange.txt', xranged, delimiter='/')

#plt.show()









==> added_figure/added data/CDF/KLmeasureofRDP.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math

#print(x0)
#print(x1)

tem1=torch.zeros(100)

def computerdistance():
    totalnumber=2000
    n_data=torch.ones(totalnumber,2)
    x0=torch.normal(2*n_data,1)
    y0=torch.zeros(totalnumber)
    x1=torch.normal(-2*n_data,1)
    y1=torch.ones(totalnumber)
    #xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
    #yold=torch.cat((y0,y1),).type(torch.LongTensor)
    #xold,yold=Variable(xold),Variable(yold)
    #np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
    N=2
    nm=torch.randn(N,2,2)
    originaldistance=99999
    for i in range(2000):
        for j in range(2000):
            distance=math.sqrt((x0[i,0]-x1[j,0])*(x0[i,0]-x1[j,0])+(x0[i,1]-x1[j,1])*(x0[i,1]-x1[j,1]))
            if distance < originaldistance:
               originaldistance = distance

    for j in range(N):
        numberq=int(totalnumber/N)
        nm1=nm[j,:,:]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x0[i+j*numberq,0]
            point[0,1]=x0[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x0[i+j*numberq,0]=newpoint[0,0]
            x0[i+j*numberq,1]=newpoint[0,1]
        for i in range(numberq):
            point=torch.zeros(1,2)
            point[0,0]=x1[i+j*numberq,0]
            point[0,1]=x1[i+j*numberq,1]
            newpoint=torch.mm(point,nm1)
            x1[i+j*numberq,0]=newpoint[0,0]
            x1[i+j*numberq,1]=newpoint[0,1]
    print(originaldistance)

    projecteddistance=9999
    for i in range(2000):
        for j in range(2000):
            distance=math.sqrt((x0[i,0]-x1[j,0])*(x0[i,0]-x1[j,0])+(x0[i,1]-x1[j,1])*(x0[i,1]-x1[j,1]))
            if distance < projecteddistance:
               projecteddistance = distance

    print(projecteddistance/originaldistance)
    return projecteddistance/originaldistance


for g in range(100):
    tem1[g]=1.414*computerdistance()

torch.save(tem1,'protecteddistanceratio.pt')
print(torch.mean(tem1))
print(torch.max(tem1))
print(torch.min(tem1))



num_bins=20
counts,bin_edges=np.histogram(tem1,bins=num_bins,normed=True)
cdf= np. cumsum(counts)
pppp=np.max(cdf)
plt.plot(bin_edges[1:],cdf/pppp)
plt.show()





==> added_figure/added data/CDF/cdf_sharped.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=4
tem1=torch.zeros(100)
nm=torch.zeros(N,2,2)
nm[0,0,0]=1
nm[0,1,1]=1
nm[1,0,1]=-1
nm[1,1,0]=1
nm[2,0,0]=-1
nm[2,1,1]=-1
nm[3,0,1]=1
nm[3,1,0]=-1
for j in range(N):
    numberq=int(totalnumber/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]
x0=x0.numpy()
x1=x1.numpy()
#print(tem1/2.828)

P=np.zeros(totalnumber*totalnumber)
for i in range(totalnumber):
    for j in range(totalnumber):
        t1=(x0[i,0]-x1[j,0])
        t2=(x0[i,0]-x1[j,0])
        P[i*totalnumber+j]=math.sqrt(t1*t1+t2*t2)
        #print(P[i*totalnumber+j])
print(np.mean(P))


data = P
tem = 20
datamax = 30
datamin = 0
#print(datamax)
#print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
savename_original='projected_distance_sharp'+'.txt'
np.savetxt(savename_original,P, delimiter='/')
np.savetxt('cdf_sharped.txt', cdf, delimiter='/')
np.savetxt('xrange_projected.txt', xranged, delimiter='/')

#plt.show()









==> added_figure/added data/CDF/cdf_sharped2.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=4
tem1=torch.zeros(100)
nm=torch.zeros(N,2,2)
nm[0,0,0]=1
nm[0,1,1]=1
nm[1,0,1]=1
nm[1,1,0]=1
nm[2,0,0]=-1
nm[2,1,1]=-1
nm[3,0,1]=-1
nm[3,1,0]=-1
for j in range(N):
    numberq=int(totalnumber/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]
x0=x0.numpy()
x1=x1.numpy()
#print(tem1/2.828)

P=np.zeros(totalnumber*totalnumber)
for i in range(totalnumber):
    for j in range(totalnumber):
        t1=(x0[i,0]-x1[j,0])
        t2=(x0[i,0]-x1[j,0])
        P[i*totalnumber+j]=math.sqrt(t1*t1+t2*t2)
        #print(P[i*totalnumber+j])
print(np.mean(P))


data = P
tem = 20
datamax = 30
datamin = 0
#print(datamax)
#print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+1)
xranged = np.zeros(tem+1)
for i in range(tem+1):
    xranged[i] = i*width+datamin
for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.0001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+1)
for i in range(tem+1):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
savename_original='projected_distance_sharp2'+'.txt'
np.savetxt(savename_original,P, delimiter='/')
np.savetxt('cdf_sharped2.txt', cdf, delimiter='/')
np.savetxt('xrange_projected.txt', xranged, delimiter='/')

#plt.show()









==> added_figure/added data/CDF/computemeanofguassian.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
#import seaborn as sns
totalnumber=2000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)

y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=10000
nm=torch.randn(N,2,2)
tem1=torch.zeros(100)
nm=torch.randn(N,2,2)
tem1=torch.zeros(N)
for i in range(N):
    temcom=nm[i,:,:]
    P=abs(temcom[1,1]*temcom[0,0]-temcom[1,0]*temcom[0,1])
    tem1[i]=P
print(torch.mean(tem1)) 


==> added_figure/added data/CDF/find_max_cdf.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats
import copy

tem1=np.zeros(20)
for kkk in range(20):
    savename='cdf_projected_mixed'+str(kkk)+'.txt'
    loadar=np.loadtxt(savename,delimiter='/')
    print(loadar)
    tem1[kkk]=np.sum(loadar)
print(np.argmax(tem1))
##now kkk=19



==> added_figure/added data/CDF/owndata10.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
totalnumber=3000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)
print(x0.size())
y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=4
## from find_max.py
kkk=0
readname='projected_matrix'+str(kkk)+'.pt'
nm=torch.load(readname)
for j in range(N):
    numberq=int(totalnumber/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]




x=torch.cat((x0,x1),0).type(torch.FloatTensor)
y=torch.cat((y0,y1),).type(torch.LongTensor)

print(y.size())




xnew,ynew=Variable(x),Variable(y)
p=xnew.data.numpy()
q=ynew.data.numpy()
np.savetxt("train.csv",p,delimiter=",")
plt.scatter(xnew.data.numpy()[:, 0], xnew.data.numpy()[:, 1], c=ynew.data.numpy(), s=100, lw=0, cmap='RdYlGn')
plt.show()
totalnumbertest=600
n_data=torch.ones(totalnumbertest,2)
x0=torch.normal(2*n_data,1)
print(x0.size())
y0=torch.zeros(totalnumbertest)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumbertest)


for j in range(N):
    numberq=int(totalnumbertest/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]

xt=torch.cat((x0,x1),0).type(torch.FloatTensor)
yt=torch.cat((y0,y1),).type(torch.LongTensor)

print(xnew.size())




xtnew,ytnew=Variable(xt),Variable(yt)

pt=xtnew.data.numpy()
qt=ytnew.data.numpy()
np.savetxt("test.csv",pt,delimiter=",")


class Net(torch.nn.Module):
    def __init__(self,n_feature,n_hidden1,n_hidden2,n_hidden3,n_hidden4,n_output):
        super(Net,self).__init__()
        self.hidden1=torch.nn.Linear(n_feature,n_hidden1)
        self.hidden2=torch.nn.Linear(n_hidden1,n_hidden2)
        self.hidden3=torch.nn.Linear(n_hidden2,n_hidden3)
        self.hidden4=torch.nn.Linear(n_hidden3,n_hidden4)
        self.predict=torch.nn.Linear(n_hidden4,n_output)
    def forward(self,x):
        x=F.relu(self.hidden1(x))
        x=F.relu(self.hidden2(x))
        x=F.relu(self.hidden3(x))
        x=F.relu(self.hidden4(x))
        x=self.predict(x)
        return x
net=Net(2,10,60,60,10,2)
optimizer= torch.optim.SGD(net.parameters(),lr=0.2)
loss_func=torch.nn.CrossEntropyLoss()
for t in range(10000):
   out=net(xnew)
   #print(out.size())
   #print(y)
   loss=loss_func(out,ynew)
   optimizer.zero_grad()
   loss.backward()
   optimizer.step()
   if t % 5==0:
      prediction=torch.max(F.softmax(out),1)[1]
      pred=prediction.data.numpy().squeeze()
      target_y=ynew.data.numpy()
      num=0
      for i in range(2000):
          if pred[i]==target_y[i]:
             num=num+1
      
      print(loss.data[0])
      print(num)
out2=net(xtnew)
prediction=torch.max(F.softmax(out2),1)[1]
pred=prediction.data.numpy().squeeze()
target_y=ytnew.data.numpy()
num1=0
for i in range(2*totalnumbertest):
      if pred[i]==target_y[i]:
         num1=num1+1
      
print(num1/(2*totalnumbertest))

#print(net)


==> added_figure/added data/CDF/owndata_testML.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
totalnumber=3000
n_data=torch.ones(totalnumber,2)
x0=torch.normal(2*n_data,1)
print(x0.size())
y0=torch.zeros(totalnumber)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumber)
xold=torch.cat((x0,x1),0).type(torch.FloatTensor)
yold=torch.cat((y0,y1),).type(torch.LongTensor)
xold,yold=Variable(xold),Variable(yold)
np.savetxt("train_original.csv",xold.data.numpy(),delimiter=",")
#plt.scatter(xold.data.numpy()[:, 0], xold.data.numpy()[:, 1], c=yold.data.numpy(), s=100, lw=0, cmap='RdYlGn')
#plt.show()
N=4
## from find_max.py
kkk=0
readname='projected_matrix'+str(kkk)+'.pt'
nm=torch.load(readname)
for j in range(N):
    numberq=int(totalnumber/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]




x=torch.cat((x0,x1),0).type(torch.FloatTensor)
y=torch.cat((y0,y1),).type(torch.LongTensor)

print(y.size())




xnew,ynew=Variable(x),Variable(y)
p=xnew.data.numpy()
q=ynew.data.numpy()
np.savetxt("train.csv",p,delimiter=",")
plt.scatter(xnew.data.numpy()[:, 0], xnew.data.numpy()[:, 1], c=ynew.data.numpy(), s=100, lw=0, cmap='RdYlGn')
plt.show()
totalnumbertest=600
n_data=torch.ones(totalnumbertest,2)
x0=torch.normal(2*n_data,1)
print(x0.size())
y0=torch.zeros(totalnumbertest)
x1=torch.normal(-2*n_data,1)
y1=torch.ones(totalnumbertest)


for j in range(N):
    numberq=int(totalnumbertest/N)
    nm1=nm[j,:,:]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x0[i+j*numberq,0]
        point[0,1]=x0[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x0[i+j*numberq,0]=newpoint[0,0]
        x0[i+j*numberq,1]=newpoint[0,1]
    for i in range(numberq):
        point=torch.zeros(1,2)
        point[0,0]=x1[i+j*numberq,0]
        point[0,1]=x1[i+j*numberq,1]
        newpoint=torch.mm(point,nm1)
        x1[i+j*numberq,0]=newpoint[0,0]
        x1[i+j*numberq,1]=newpoint[0,1]

xt=torch.cat((x0,x1),0).type(torch.FloatTensor)
yt=torch.cat((y0,y1),).type(torch.LongTensor)

print(xnew.size())




xtnew,ytnew=Variable(xt),Variable(yt)

pt=xtnew.data.numpy()
qt=ytnew.data.numpy()
np.savetxt("test.csv",pt,delimiter=",")


class Net(torch.nn.Module):
    def __init__(self,n_feature,n_hidden1,n_hidden2,n_hidden3,n_hidden4,n_output):
        super(Net,self).__init__()
        self.hidden1=torch.nn.Linear(n_feature,n_hidden1)
        self.hidden2=torch.nn.Linear(n_hidden1,n_hidden2)
        self.hidden3=torch.nn.Linear(n_hidden2,n_hidden3)
        self.hidden4=torch.nn.Linear(n_hidden3,n_hidden4)
        self.predict=torch.nn.Linear(n_hidden4,n_output)
    def forward(self,x):
        x=F.relu(self.hidden1(x))
        x=F.relu(self.hidden2(x))
        x=F.relu(self.hidden3(x))
        x=F.relu(self.hidden4(x))
        x=self.predict(x)
        return x
net=Net(2,10,60,60,10,2)
optimizer= torch.optim.SGD(net.parameters(),lr=0.2)
loss_func=torch.nn.CrossEntropyLoss()
for t in range(10000):
   out=net(xnew)
   #print(out.size())
   #print(y)
   loss=loss_func(out,ynew)
   optimizer.zero_grad()
   loss.backward()
   optimizer.step()
   if t % 5==0:
      prediction=torch.max(F.softmax(out),1)[1]
      pred=prediction.data.numpy().squeeze()
      target_y=ynew.data.numpy()
      num=0
      for i in range(2000):
          if pred[i]==target_y[i]:
             num=num+1
      
      print(loss.data[0])
      print(num)
out2=net(xtnew)
prediction=torch.max(F.softmax(out2),1)[1]
pred=prediction.data.numpy().squeeze()
target_y=ytnew.data.numpy()
num1=0
for i in range(2*totalnumbertest):
      if pred[i]==target_y[i]:
         num1=num1+1
      
print(num1/(2*totalnumbertest))

#print(net)


==> figure_tem/extract.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <cstring>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>

using namespace std;

std::vector<std::string> &split(const std::string &s, char delim, std::vector<std::string> &elems) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        elems.push_back(item);
    }
    return elems;
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, elems);
    return elems;
}


int main(int argc, char *argv[])
{
     ifstream file(argv[1], ios::binary);

     string ln;
     for(int i = 0; i < 28; i++)
     {	  
	  getline(file, ln);
	  vector<string> fields;
	  split(ln, '\t', fields);
	  for(int j = 0; j < 28; j++)
	  {
	       printf("%d %d %d\n", i, j, static_cast<int>(atof(fields[j].c_str())));
	  }
	  printf("\n");
	  //cout << ln << endl;
     }

     file.close();
     return 0;
}

